Radio Loud and Radio Quiet Quasars

We discuss 6 GHz JVLA observations covering a volume-limited sample of 178 low redshift ($0.2 < z < 0.3$) optically selected QSOs. Our 176 radio detections fall into two clear categories: (1) About $20$\% are radio-loud QSOs (RLQs) having spectral luminosities $L_6 \gtrsim 10^{\,23.2} \mathrm{~W~Hz}^{-1}$ primarily generated in the active galactic nucleus (AGN) responsible for the excess optical luminosity that defines a \emph{bona fide} QSO. (2) The radio-quiet QSOs (RQQs) have $10^{\,21} \lesssim L_6 \lesssim 10^{\,23.2} \mathrm{~W~Hz}^{-1}$ and radio sizes $\lesssim 10 \mathrm{~kpc}$, and we suggest that the bulk of their radio emission is powered by star formation in their host galaxies. "Radio silent" QSOs ($L_6 \lesssim 10^{\,21} \mathrm{~W~Hz}^{-1}$) are rare, so most RQQ host galaxies form stars faster than the Milky Way; they are not "red and dead" ellipticals. Earlier radio observations did not have the luminosity sensitivity $L_6 \lesssim 10^{\,21} \mathrm{~W~Hz}^{-1}$ needed to distinguish between such RLQs and RQQs. Strong, generally double-sided, radio emission spanning $\gg 10 \mathrm{~kpc}$ was found associated with 13 of the 18 RLQ cores having peak flux densities $S_\mathrm{p} > 5 \mathrm{~mJy~beam}^{-1}$ ($log(L) \gtrsim 24$). The radio luminosity function of optically selected QSOs and the extended radio emission associated with RLQs are both inconsistent with simple "unified" models that invoke relativistic beaming from randomly oriented QSOs to explain the difference between RLQs and RQQs. Some intrinsic property of the AGNs or their host galaxies must also determine whether or not a QSO appears radio loud.

==> anc/Table1machine.txt <==
#------------------------------------------------------------------------------------------------------------------------------
#  Column Bytes Format            Units       Label    Explanations
#------------------------------------------------------------------------------------------------------------------------------
#   1      1- 18  A18              ---         NAME     Source name, full format is SDSS JHHMMSS.SS+DDMMSS.S
#   2     20- 31  I2,1X,I2,1X,F6.3 RAhms       RAobs    Right ascension J2000 measured by the VLA (h,min,s)
#   3     33- 44  I3,1X,I2,1X,F5.2 dms         Decobs   Declination J2000 measured by the VLA (deg, arcmin, arcsec)
#   4     46- 49  F4.2             arcsec      delta    Separation between the radio and optical positions (arcsec)
#   5     51- 55  F5.3             ---         z        Redshift from the SDSS
#   6     57- 63  F7.1             muJy        S(6)_t   6 GHz Integrated flux density (microJy)
#   7     65- 70  F6.1             muJy        pm       rms error in S(6)_t (microJy)
#   8     73- 79  F7.1             muJy/beam   S(6)_p   6 GHz Peak flux density (microJy/beam solid angle)
#   9     81- 86  F6.1             muJy/beam   pm       rms error in S(6)_p (microJy/beam solid angle)
#  10     89- 93  F5.3             ---         f_c      Ratio of peak to integrated flux density
#  11     97-101  F5.2             W/Hz        log L    Log of 6 GHz spectral luminosity (W/Hz)
#  12    105-110  F6.3             mag         i        i-band apparent magnitude from the SDSS catalog
#  13    113-118  F6.3             mag         I        I-band absolute magnitude
#  14    121-126  F6.2             ---         R        Ratio of radio (6 GHz) to optical (i band) flux density
#------------------------------------------------------------------------------------------------------------------------------

1                  2            3            4     5    6       7       8       9       10      11      12      13      14
NAME               RAobs        Decobs       delta z    S(6)_t  pm      S(6)_p  pm      f_c     log L   i       I       R
075403.60+481428.0 07 54 03.617 +48 14 28.05 0.18 0.276 2631.   84.8    2631.   84.8    1.000   23.76   17.148  -23.06  5.24
080829.17+440754.1 08 08 29.230 +44 07 55.10 1.19 0.275 61.     11.2    61.     11.2    1.000   22.12   17.615  -22.58  0.19
081652.24+425829.4 08 16 52.252 +42 58 29.21 0.23 0.234 232.    13.9    232.    13.9    1.000   22.54   16.636  -23.21  0.29
082205.24+455349.1 08 22 05.230 +45 53 49.18 0.13 0.300 222.    11.2    222.    11.2    1.000   22.77   17.695  -22.69  0.73
083353.88+422401.8 08 33 53.880 +42 24 01.75 0.05 0.249 209000. 6271.0  209000. 6270.1  1.000   25.56   16.480  -23.50  224.98
083443.80+382632.8 08 34 43.820 +38 26 33.09 0.37 0.288 128.    8.0     128.    8.0     1.000   22.49   17.527  -22.77  0.36
083658.90+442602.2 08 36 58.909 +44 26 02.20 0.10 0.254 2596.   79.0    2596.   79.0    1.000   23.67   15.434  -24.59  1.07
084313.41+535718.8 08 43 13.396 +53 57 18.73 0.14 0.218 410.    14.7    410.    14.7    1.000   22.72   16.440  -23.25  0.43
084347.84+203752.4 08 43 47.850 +20 37 52.48 0.16 0.227 7960.   262.9   5361.   161.6   0.673   24.05   17.136  -22.64  15.68
084755.63+263147.6 08 47 55.600 +26 31 48.60 1.08 0.282 16.8    5.0     16.8    5.0     1.000   21.58   17.662  -22.59  0.05
085632.99+595746.8 08 56 32.980 +59 57 46.91 0.13 0.283 54951.  1685.3  35614.  1068.6  0.648   25.10   16.835  -23.42  82.03
085640.78+105755.8 08 56 40.810 +10 57 56.00 0.49 0.274 280.    9.8     280.    9.8     1.000   22.78   16.888  -23.30  0.44
085828.69+342343.8 08 58 28.740 +34 23 43.62 0.65 0.257 210.    12.7    210.    12.7    1.000   22.59   16.156  -23.89  0.17
090151.13+103020.4 09 01 51.161 +10 30 20.02 0.60 0.201 67.     12.2    67.     12.2    1.000   21.86   15.991  -23.52  0.05
090454.99+511444.5 09 04 54.978 +51 14 44.81 0.33 0.225 46.     5.7     46.     5.7     1.000   21.80   16.637  -23.12  0.06
090725.91+021521.1 09 07 25.938 +02 15 20.36 0.85 0.273 35.1    5.6     35.1    5.6     1.000   21.87   17.091  -23.09  0.07
091702.11+212337.5 09 17 02.107 +21 23 37.62 0.13 0.202 4790.   144.4   4790.   144.4   1.000   23.72   16.689  -22.84  6.25
091928.69+143202.6 09 19 28.090 +14 32 01.60 8.79 0.207 29050.  886.1   265.    60.5    0.009   24.52   16.845  -22.73  43.77
092309.87+453046.4 09 23 09.856 +45 30 46.59 0.24 0.292 86.     6.3     86.     6.3     1.000   22.33   17.747  -22.58  0.30
092837.98+602521.0 09 28 37.980 +60 25 20.97 0.03 0.295 85650.  5181.9  8943.   268.8   0.104   25.34   17.000  -23.35  148.84
092909.79+464424.0 09 29 09.808 +46 44 23.88 0.22 0.240 127.    8.0     127.    8.0     1.000   22.31   16.085  -23.82  0.10
093034.43+204416.6 09 30 34.434 +20 44 16.87 0.28 0.243 58.     5.4     58.     5.4     1.000   21.98   16.533  -23.40  0.07
093200.07+553347.4 09 32 00.076 +55 33 47.31 0.10 0.266 5153.   155.9   5153.   155.9   1.000   24.01   17.312  -22.81  11.94
093433.95+030645.1 09 34 33.942 +03 06 45.48 0.40 0.297 71.     4.4     71.     4.4     1.000   22.26   17.681  -22.68  0.23
093509.48+481910.2 09 35 09.488 +48 19 09.90 0.31 0.224 601.    28.4    601.    28.4    1.000   22.92   17.026  -22.73  1.07
093653.84+533126.8 09 36 53.834 +53 31 26.81 0.06 0.228 95.     11.4    95.     11.4    1.000   22.13   16.465  -23.32  0.10
093913.53+171050.2 09 39 13.574 +17 10 50.03 0.65 0.251 94.     9.1     94.     9.1     1.000   22.22   17.149  -22.85  0.19
094215.12+090015.8 09 42 15.122 +09 00 16.04 0.24 0.213 1162.   38.4    1162.   38.4    1.000   23.15   16.788  -22.85  1.66
094254.05+345133.1 09 42 54.026 +34 51 33.13 0.30 0.278 155.    11.9    155.    11.9    1.000   22.54   17.594  -22.63  0.47
094305.15+280536.1 09 43 05.149 +28 05 35.17 0.93 0.267 57.     5.9     57.     5.9     1.000   22.06   17.457  -22.68  0.15
094427.99+360837.1 09 44 28.006 +36 08 37.57 0.51 0.228 94.     8.6     94.     8.6     1.000   22.13   17.030  -22.76  0.17
094603.94+013923.6 09 46 03.950 +01 39 23.92 0.35 0.220 2471.   76.1    2471.   76.1    1.000   23.51   16.373  -23.34  2.41
094636.42+205610.9 09 46 36.392 +20 56 11.03 0.42 0.280 110.    9.6     110.    9.6     1.000   22.39   17.321  -22.91  0.26
094859.47+433518.9 09 48 59.483 +43 35 19.00 0.17 0.226 260.    16.9    260.    16.9    1.000   22.56   16.367  -23.40  0.25
095048.38+392650.4 09 50 48.392 +39 26 50.24 0.21 0.206 155.    11.0    155.    11.0    1.000   22.25   15.952  -23.62  0.10
095236.13+205143.5 09 52 36.165 +20 51 44.44 1.06 0.276 18.1    5.3     18.1    5.3     1.000   21.60   17.615  -22.59  0.06
095302.64+380145.2 09 53 02.723 +38 01 45.62 1.07 0.273 33.2    4.1     33.2    4.1     1.000   21.85   17.493  -22.69  0.09
095407.02+212235.9 09 54 07.025 +21 22 35.97 0.10 0.295 198000. 6545.7  32400.  975.0   0.164   25.70   17.453  -22.90  522.23
095539.83+453217.0 09 55 39.809 +45 32 17.68 0.71 0.259 23100.  695.4   13300.  399.2   0.576   24.64   16.807  -23.26  33.61
100033.88+104723.7 10 00 33.860 +10 47 23.93 0.37 0.226 233.    13.9    233.    13.9    1.000   22.51   16.244  -23.53  0.20
100438.82+151057.3 10 04 38.850 +15 10 56.87 0.61 0.219 420.    25.4    420.    25.4    1.000   22.74   16.841  -22.86  0.63
100528.34+423037.5 10 05 28.350 +42 30 36.99 0.52 0.257 114.    6.1     114.    6.1     1.000   22.33   16.736  -23.31  0.16
100726.10+124856.2 10 07 26.100 +12 48 56.20 0.00 0.241 770000. 23102.7 14237.  429.8   0.018   26.09   15.184  -24.73  251.24
100744.54+500746.6 10 07 44.550 +50 07 46.78 0.20 0.212 99.8    7.6     99.8.   7.6     1.000   22.08   16.800  -22.83  0.14
101000.68+300321.5 10 10 00.685 +30 03 21.53 0.07 0.256 490.    24.0    490.    24.0    1.000   22.96   16.930  -23.11  0.80
101312.15+020416.4 10 13 12.220 +02 04 16.09 1.09 0.220 21.5    8.6     21.5    8.6     1.000   21.45   16.792  -22.92  0.03
101325.43+221229.4 10 13 25.420 +22 12 29.16 0.28 0.274 365.    17.8    365.    17.8    1.000   22.89   17.474  -22.71  0.98
101719.02+151620.8 10 17 19.080 +15 16 21.10 0.92 0.245 1508.   46.1    1508.   46.1    1.000   23.40   17.075  -22.87  2.81
102101.20+190012.3 10 21 01.280 +19 00 11.28 1.53 0.247 29.9    8.6     29.9    8.6     1.000   21.71   16.820  -23.14  0.04
103421.71+605318.1 00 00 00.000 +00 00 00.00 0.00 0.228	20.7    13.0    20.7    13.0    1.000   21.46   17.118  -22.67  0.04
103609.28+275019.9 10 36 09.280 +27 50 20.68 0.78 0.282 29.3    5.6     29.3    5.6     1.000   21.83   17.436  -22.82  0.08
104041.50+600239.3 10 40 41.420 +60 02 39.60 0.67 0.297 19.7    6.3     19.7    6.3     1.000   21.70   17.771  -22.59  0.07
104111.97+282805.0 10 41 11.960 +28 28 04.87 0.19 0.211 116.    9.2     116.    9.2     1.000   22.14   16.170  -23.45  0.09
104528.30+293344.7 10 45 28.305 +29 33 44.50 0.21 0.293 179.    11.4    179.    11.4    1.000   22.65   17.581  -22.75  0.53
104541.76+520235.5 10 45 41.770 +52 02 35.50 0.09 0.284 195.    11.6    195.    11.6    1.000   22.66   16.760  -23.51  0.27
105416.19+351124.1 10 54 16.200 +35 11 24.02 0.15 0.205 119.    10.6    119.    10.6    1.000   22.13   16.783  -22.78  0.17
105607.79+134443.6 10 56 07.810 +13 44 43.55 0.30 0.284 512.    24.4    512.    24.4    1.000   23.08   17.677  -22.59  1.66
110052.34+283801.2 11 00 52.340 +28 38 01.20 0.00 0.243 30.6    8.3     30.6    8.3     1.000   21.70   17.119  -22.81  0.06
110205.92+084435.7 11 02 05.923 +08 44 35.17 0.53 0.294 68.7    8.3     68.7    8.3     1.000   22.24   16.344  -24.00  0.07
110704.52+320630.0 11 07 04.500 +32 06 30.13 0.29 0.243 800.    29.4    800.    29.4    1.000   23.12   17.069  -22.86  1.48
111121.71+482045.9 11 11 21.720 +48 20 45.86 0.11 0.281 8132.   245.2   8132.   245.2   1.000   24.27   17.645  -22.60  25.60
111842.83+310317.4 11 18 42.850 +31 03 17.40 0.26 0.270 134.    9.7     134.    9.7     1.000   22.44   17.444  -22.71  0.35
112007.43+423551.3 11 20 07.420 +42 35 51.33 0.12 0.227 29.5    6.7     29.5    6.7     1.000   21.62   16.848  -22.93  0.04
112439.18+420145.0 11 24 39.220 +42 01 45.20 0.49 0.225 26.1    5.3     26.1    5.3     1.000   21.56   15.623  -24.14  0.01
112503.68+251302.3 11 25 03.723 +25 13 02.32 0.58 0.272 93.6    9.3     93.6    9.3     1.000   22.30   17.191  -22.98  0.19
112941.94+512050.5 11 29 41.940 +51 20 50.69 0.19 0.234 501.    44.6    501.    44.6    1.000   22.88   17.019  -22.83  0.89
112952.99+221520.0 11 29 52.980 +22 15 19.95 0.15 0.291 17013.  510.9   17013.  510.9   1.000   24.62   17.650  -22.67  53.80
112959.40+062952.9 11 29 59.380 +06 29 52.96 0.30 0.241 154.    9.2     154.    9.2     1.000   22.39   17.245  -22.67  0.34
113020.99+022211.5 11 30 21.010 +02 22 11.95 0.54 0.241 142.    10.6    142.    10.6    1.000   22.36   17.285  -22.63  0.32
113109.24+263207.8 11 31 09.269 +26 32 08.01 0.44 0.244 892.    31.7    892.    31.7    1.000   23.17   16.755  -23.18  1.24
113109.48+311405.4 11 31 09.494 +31 14 05.17 0.30 0.290 176000. 5286.4  122500. 3675.2  0.696   25.63   16.111  -24.20  134.87
113858.79+450338.5 11 38 58.810 +45 03 38.33 0.27 0.300 122.    10.6    122.    10.6    1.000   22.51   17.475  -22.91  0.33
114646.02+371511.7 11 46 45.920 +37 15 11.09 1.34 0.295 90.8    5.8     90.8    5.8     1.000   22.36   17.032  -23.32  0.16
114954.98+044812.8 11 49 55.000 +04 48 12.73 0.31 0.270 515.    20.8    515.    20.8    1.000   23.03   17.300  -22.86  1.18
115523.74+150756.9 11 55 23.750 +15 07 57.00 0.18 0.287 601.    22.8    601.    22.8    1.000   23.16   17.374  -22.92  1.47
115549.43+502117.2 11 55 49.460 +50 21 17.07 0.32 0.284 53.4    5.6     53.4    5.6     1.000   22.09   17.456  -22.81  0.14
115558.97+593129.2 11 55 58.970 +59 31 29.45 0.25 0.241 293.    14.1    293.    14.1    1.000   22.67   17.278  -22.63  0.66
115753.20-031537.1 11 57 53.202 -03 15 36.99 0.32 0.215 604.    21.7    604.    21.7    1.000   22.88   16.801  -22.86  0.87
115758.72-002220.9 11 57 58.720 -00 22 20.65 0.25 0.260 156.    9.3     156.    9.3     1.000   22.47   17.230  -22.84  0.34
115901.72+510630.7 11 59 01.740 +51 06 30.56 0.24 0.296 49.4    5.4     49.4    5.4     1.000   22.10   17.532  -22.82  0.14
120233.08+022559.7 12 02 33.090 +02 25 59.94 0.28 0.273 434.    14.3    434.    14.3    1.000   22.97   17.292  -22.89  0.99
120447.91+170256.8 12 04 47.930 +17 02 56.45 0.45 0.298 214.    11.9    214.    11.9    1.000   22.74   17.084  -23.29  0.40
120629.36+281436.1 12 06 29.350 +28 14 36.10 0.13 0.293 64.7    5.6     64.7    5.6     1.000   22.21   17.433  -22.90  0.17
120944.81+023212.7 12 09 44.800 +02 32 12.47 0.27 0.238 107.    11.5    107.    11.5    1.000   22.22   17.276  -22.61  0.24
121018.34+015405.9 12 10 18.330 +01 54 06.29 0.42 0.216 35.7    4.7     35.7    4.7     1.000   21.65   16.914  -22.76  0.06
121045.63+272536.4 12 10 45.640 +27 25 36.48 0.16 0.230 141.    10.9    141.    10.9    1.000   22.31   16.979  -22.83  0.24
121224.89+185920.1 12 12 24.900 +18 59 20.09 0.14 0.215 171.    10.4    171.    10.4    1.000   22.33   16.972  -22.69  0.29
121832.68+352255.8 12 18 32.680 +35 22 55.74 0.06 0.240 586.    21.9    586.    21.9    1.000   22.97   17.266  -22.64  1.30
122011.88+020342.2 12 20 11.880 +02 03 42.21 0.01 0.240 440000.	13285.0 322000. 9660.3  0.732   25.85   15.568  -24.33  204.48
122018.43+064119.6 12 20 18.450 +06 41 19.53 0.31 0.286 392.    14.8    392.    14.8    1.000   22.97   17.455  -22.83  1.04
122157.77+260457.7 12 21 57.790 +26 04 57.81 0.29 0.278 310.    16.8    310.    16.8    1.000   22.84   17.249  -22.97  0.68
122539.55+245836.3 12 25 39.540 +24 58 36.66 0.39 0.268 107000. 3216.2  9492.   285.1   0.089   25.34   17.481  -22.66  289.59
123341.68+310102.8 12 33 41.640 +31 01 03.54 0.90 0.291 61.6    6.2     61.6    6.2     1.000   22.18   16.771  -23.55  0.09
123341.80+644317.4 12 33 41.537 +64 43 18.87 2.27 0.222 242.    10.1    242.    10.1    1.000   22.51   17.105  -22.63  0.46
123532.83+410445.1 12 35 32.840 +41 04 45.24 0.18 0.212 266.    16.1    266.    16.1    1.000   22.51   16.811  -22.82  0.39
123550.26+180242.8 12 35 50.270 +18 02 42.82 0.14 0.254 673.    20.8    673.    20.8    1.000   23.09   17.069  -22.96  1.25
124551.03+032128.3 12 45 51.040 +03 21 28.23 0.17 0.227 124.    8.8     124.    8.8     1.000   22.24   16.966  -22.81  0.21
124853.89+342429.4 12 48 53.890 +34 24 29.68 0.28 0.271 92.2    5.9     92.2    5.9     1.000   22.29   17.552  -22.61  0.27
125100.44+660326.8 12 51 00.560 +66 03 26.88 0.74 0.282 250.    17.7    250.    17.7    1.000   22.76   16.764  -23.49  0.35
125236.15+140213.9 12 52 36.155 +14 02 14.06 0.18 0.266 236.    10.7    236.    10.7    1.000   22.68   17.453  -22.67  0.62
125343.71+122721.5 12 53 43.736 +12 27 20.95 0.67 0.207 221.    12.0    221.    12.0    1.000   22.73   16.874  -22.71  0.34
125807.45+232921.6 12 58 07.459 +23 29 21.89 0.32 0.258 2961.   90.1    2961.   90.1    1.000   23.74   16.878  -23.18  4.60
130223.12+140609.0 13 02 23.127 +14 06 08.36 0.65 0.286 44.1    6.0     44.1    6.0     1.000   22.02   16.859  -23.42  0.07
130416.99+020537.0 13 04 17.000 +02 05 37.25 0.29 0.229 215.    11.1    215.    11.1    1.000   22.49   17.046  -22.75  0.39
130456.91+395111.4 13 04 56.910 +39 51 11.38 0.02 0.271 253.    15.9    253.    15.9    1.000   22.72   17.504  -22.66  0.70
130756.57+010709.6 13 07 56.570 +01 07 09.86 0.26 0.276 138.    9.0     138.    9.0     1.000   22.48   17.033  -23.17  0.25
130818.89+034437.2 13 08 18.857 +03 44 37.07 0.51 0.228 57.3    5.4     57.3    5.4     1.000   21.91   16.599  -23.19  0.07
130843.86+190439.7 13 08 43.820 +19 04 39.73 0.57 0.222 34.6    4.8     34.6    4.8     1.000   21.67   16.756  -22.98  0.05
131204.70+064107.5 13 12 04.700 +06 41 07.36 0.14 0.242 123.    7.9     123.    7.9     1.000   22.30   15.901  -24.02  0.08
132059.41+295728.1 13 20 59.403 +29 57 28.18 0.27 0.206 112.    8.7     112.    8.7     1.000   22.11   16.918  -22.65  0.18
132123.40+045930.7 13 21 23.417 +04 59 30.54 0.30 0.242 163.    7.7     163.    7.7     1.000   22.42   16.970  -22.95  0.28
132136.86+355553.4 13 21 36.810 +35 55 52.61 1.00 0.283 81.     5.6     81.     5.6     1.000	22.27   17.018  -23.24  0.14
132144.97+033055.7 13 21 44.960 +03 30 55.71 0.15 0.269 492.    17.3    492.    17.3    1.000   23.01   16.395  -23.75  0.49
132257.89+362300.0 13 22 57.950 +36 23 00.47 0.87 0.295 153.    14.7    153.    14.7    1.000   22.59   17.650  -22.70  0.48
133053.27+311930.5 13 30 53.370 +31 19 30.47 1.29 0.242 108.    14.4    108.    14.4    1.000   22.24   17.170  -22.75  0.22
133432.34+171146.9 13 34 32.350 +17 11 47.13 0.27 0.265 104.    7.7     104.    7.7     1.000   22.32   16.951  -23.17  0.17
133636.65+420934.1 13 36 36.650 +42 09 34.08 0.02 0.223 986.    34.6    986.    34.6    1.000   23.13   16.836  -22.91  1.47
134113.93-005315.0 13 41 13.940 -00 53 14.96 0.16 0.237 1926.   60.0    1926.   60.0    1.000   23.48   17.054  -22.82  3.52
134206.56+050523.8 13 42 06.551 +05 05 23.96 0.21 0.266 1618.   81.9    1618.   81.9    1.000   23.51   17.148  -22.98  3.22
134845.44+451809.5 13 48 45.440 +45 18 09.21 0.29 0.277 51.8    6.5     51.8    6.5     1.000   22.06   17.208  -23.00  0.11
134854.76+430309.1 13 48 54.790 +43 03 09.62 0.61 0.275 88.8    6.7     88.8    6.7     1.000   22.28   17.090  -23.11  0.17
135326.12+362049.4 13 53 26.130 +36 20 46.56 0.16 0.285 389.    25.8    389.    25.8    1.000   22.96   16.011  -24.26  0.27
140336.43+174136.1 14 03 36.440 +17 41 36.25 0.21 0.222 17890.  537.2   17890.  537.2   1.000   24.38   16.287  -23.44  16.12
140407.17+213321.6 14 04 07.159 +21 33 21.85 0.29 0.261 1703.   53.2    1703.   53.2    1.000   23.52   16.480  -23.60  1.83
140658.70+144238.3 14 06 58.709 +14 42 38.41 0.17 0.266 144.    7.4     144.    7.4     1.000   22.46   16.629  -23.50  0.18
140808.19+430316.5 14 08 08.199 +43 03 16.90 0.41 0.258 523.    16.8    523.    16.8    1.000   22.99   16.922  -23.14  0.85
140839.00+630600.5 14 08 38.770 +63 06 02.04 2.20 0.261 39.1    6.1     39.1    6.1     1.000   21.88   16.950  -23.13  0.06
141116.72+194440.0 14 11 16.724 +19 44 40.27 0.28 0.238 762.    26.8    762.    26.8    1.000   23.08   16.966  -22.92  1.28
141213.62+643538.9 14 12 13.633 +64 35 39.04 0.16 0.288 33.5    7.8     33.5    7.8     1.000   21.90   17.459  -22.84  0.09
142138.50+152045.9 14 21 38.500 +15 20 45.88 0.02 0.231 180.    7.4     180.    7.4     1.000   22.42   17.164  -22.65  0.36
142146.16+073908.3 14 21 46.160 +07 39 08.40 0.10 0.231 102.    5.9     102.    5.9     1.000   22.18   16.887  -22.93  0.16
142522.37+080327.1 14 25 22.380 +08 03 27.02 0.17 0.230 138.    6.5     138.    6.5     1.000   22.30   16.803  -23.01  0.20
142613.31+195524.6 14 26 13.329 +19 55 24.78 0.32 0.213 110.    6.0     110.    6.0     1.000   22.13   16.300  -23.34  0.10
142943.07+474726.2 14 29 43.066 +47 47 26.17 0.05 0.221 127.    6.3     127.    6.3     1.000   22.23   16.490  -23.23  0.14
144012.74+615633.0 14 40 12.830 +61 56 32.68 0.73 0.275 935.    34.5    935.    34.5    1.000   23.31   16.952  -23.24  1.55
144202.82+433708.7 14 42 02.837 +43 37 08.81 0.22 0.231 167.    18.7    167.    18.7    1.000   22.39   16.849  -22.97  0.25
144302.59+404525.1 14 43 02.459 +40 45 25.66 1.61 0.246 78.     11.2    78.     11.2    1.000   22.12   16.636  -23.32  0.10
144414.66+063306.7 14 44 14.670	+06 33 07.10 0.43 0.208 255.    16.0    255.    16.0    1.000   22.47   16.552  -23.04  0.29
144510.13+304957.0 14 45 10.122 +30 49 56.56 0.45 0.276 65.7    4.8     65.7    4.8     1.000   22.16   17.466  -22.74  0.18
144645.93+403505.7 14 46 45.953 +40 35 05.84 0.30 0.267 622.    19.3    622.    19.3    1.000   23.10   16.034  -24.10  0.44
144930.49-004746.3 14 49 30.488 -00 47 46.37 0.08 0.253 1563.   49.2    1563.   49.2    1.000   23.45   17.378  -22.64  3.85
145005.13+463521.3 14 50 05.129 +46 35 21.54 0.24 0.293 1192.   41.0    1192.   41.0    1.000   23.47   17.541  -22.79  3.41
145331.47+264946.7 14 53 31.466 +26 49 47.07 0.37 0.279 6053.   247.4   6053.   247.4   1.000   24.13   17.430  -22.80  15.63
145608.65+275008.7 14 56 08.642 +27 50 08.62 0.13 0.248 159.    12.9    159.    12.9    1.000   22.44   17.044  -22.93  0.29
145817.42+455514.9 14 58 17.428 +45 55 14.72 0.20 0.286 95.     16.3    47.5    4.7     0.500   22.35   17.381  -22.90  0.23
145824.46+363119.5 14 58 24.457 +36 31 19.49 0.04 0.246 167.    9.4     167.    9.4     1.000   22.45   16.887  -23.07  0.26
150204.10+064516.0 15 02 04.118 +06 45 16.07 0.28 0.288 50.8    5.9     50.8    5.9     1.000   22.09   16.772  -23.52  0.07
151132.53+100953.1 15 11 32.535 +10 09 53.02 0.11 0.282 3052.   93.7    3052.   93.7    1.000   23.84   17.252  -23.00  6.69
151351.50+262358.1 15 13 51.497 +26 23 58.14 0.06 0.203 5039.   151.6   5039.   151.6   1.000   23.75   16.530  -23.01  5.68
151936.14+283827.6 15 19 36.150 +28 38 27.69 0.16 0.269 576.    22.2    576.    22.2    1.000   23.07   16.993  -23.16  0.99
152153.80+594020.0 15 21 53.829 +59 40 20.26 0.34 0.286 42.9    8.8     42.9    8.8     1.000   22.01   17.679  -22.60  0.14
152428.67+303237.5 15 24 28.681 +30 32 37.98 0.50 0.274 63.3    11.2    63.3    11.2    1.000   22.13   16.618  -23.57  0.08
152624.02+275452.1 15 26 24.064 +27 54 51.98 0.60 0.231 30.4    7.1     30.4    7.1     1.000   21.65   16.213  -23.61  0.03
152727.38+154100.1 15 27 27.458 +15 41 00.19 1.13 0.228 73.4    11.2    73.4    11.2    1.000   22.02   16.607  -23.18  0.09
152757.67+223304.0 15 27 57.650 +22 33 04.31 0.42 0.254 132000. 3960.8  49700.  1492.0  0.377   24.13   16.546  -23.48  151.00
152925.98+021646.6 15 29 25.995 +02 16 46.15 0.50 0.263 152.    11.0    152.    11.0    1.000   22.47   17.490  -22.61  0.41
153415.05+465819.2 15 34 15.093 +46 58 18.98 0.50 0.282 66.2    5.5     66.2    5.5     1.000   22.18   17.500  -22.75  0.18
153539.25+564406.5 15 35 39.198 +56 44 06.18 0.54 0.207 126.    15.5    126.    15.5    1.000   22.16   16.672  -22.91  0.16
153941.49+504255.7 15 39 41.501 +50 42 55.80 0.15 0.203 61.9    5.5     61.9    5.5     1.000   21.83   16.725  -22.81  0.08
154307.77+193751.7 15 43 07.759 +19 37 51.56 0.21 0.229 716.    26.2    716.    26.2    1.000   23.01   16.518  -23.28  0.80
154430.52+282756.8 15 44 30.540 +28 27 57.41 0.67 0.231 46.     10.1    46.     10.1    1.000   21.82   16.285  -23.53  0.04
154743.53+205216.6 15 47 43.520 +20 52 16.59 0.14 0.265 700000. 21289.7 51414.  1555.3  0.073   26.14   15.512  -24.60  308.96
155620.23+521520.0 15 56 20.217 +52 15 20.20 0.23 0.227 296.    21.9    296.    21.9    1.000   22.62   16.870  -22.91  0.46
160507.92+483422.1 16 05 07.913 +48 34 22.62 0.52 0.295 79.9    6.3     79.9    6.3     1.000   22.31   16.775  -23.57  0.11
161217.97+073145.4 16 12 17.971 +07 31 45.49 0.09 0.207 1645.   66.8    1645.   66.8    1.000   23.28   16.920  -22.66  2.66
161649.37-004250.4 16 16 49.380 -00 42 50.35 0.16 0.238 1431.   60.8    1431.   60.8    1.000   23.35   16.454  -23.43  1.50
161711.42+063833.4 16 17 11.424 +06 38 33.19 0.22 0.229 266.    11.3    266.    11.3    1.000   22.58   16.627  -23.17  0.33
161723.67+085414.7 16 17 23.674 +08 54 14.72 0.06 0.206 381.    15.2    381.    15.2    1.000   22.64   16.255  -23.31  0.33
161911.24+501109.2 16 19 11.253 +50 11 09.58 0.40 0.234 41.7    4.7     41.7    4.7     1.000   21.80   16.991  -22.86  0.07
161940.56+254323.0 16 19 40.561 +25 43 23.10 0.10 0.269 474.    21.4    474.    21.4    1.000   22.99   16.644  -23.50  0.59
162607.24+335915.3 16 26 07.053 +33 59 16.10 2.48 0.205 1179.   38.4    1179.   38.4    1.000   23.12   16.042  -23.52  0.85
162750.54+473623.5 16 27 50.571 +47 36 23.38 0.34 0.262 299.    23.8    299.    23.8    1.000   22.76   17.218  -22.87  0.64
163051.74+471118.9 16 30 51.738 +47 11 18.82 0.08 0.270 64.1    5.4     64.1    5.4     1.000   22.12   16.910  -23.25  0.10
163111.28+404805.2 16 31 11.292 +40 48 05.00 0.24 0.258 49.7    5.0     49.7    5.0     1.000   21.97   17.094  -22.96  0.09
163124.42+295301.5 16 31 24.435 +29 53 01.46 0.20 0.254 125.    7.9     125.    7.9     1.000   22.35   16.707  -23.32  0.17
170302.88+191034.0 17 03 02.978 +19 10 34.23 1.41 0.290 21.2    7.1     21.2    7.1     1.000   21.71   17.203  -23.11  0.04
171013.42+334402.5 17 10 13.412 +33 44 02.69 0.22 0.208 1237.   41.2    1237.   41.2    1.000   23.16   15.690  -23.90  0.64
172711.80+632242.1 17 27 11.837 +63 22 41.72 0.46 0.217 728.    27.1    728.    27.1    1.000   22.97   16.730  -22.95  0.99

